Limit points of uniform arithmetic bass notes

We prove that the set of limit points of the set of all spectral gaps of closed arithmetic hyperbolic surfaces equals $[0,\frac{1}{4}]$.

==> anc/computation_spectral_gap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defining x0, x1, x2\n",
      "\n",
      "Orders of the generators of G:\n",
      "2\n",
      "3\n",
      "8\n",
      "\n",
      "The genus of the corresponding surface is 17\n",
      "\n",
      "GAP recognizes the group G as ((C2 x ((C4 x C2) : C2)) : C4) : S3\n"
     ]
    }
   ],
   "source": [
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Code to prove Proposition 3.2\n",
    "# -----------------------------------------------------------------\n",
    "# This code was developed together with Maxime Fortier Bourque\n",
    "##########################################################################################################\n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Constants\n",
    "# -----------------------------------------------------------------\n",
    "##########################################################################################################\n",
    "\n",
    "# The parameters that determine a triangle group\n",
    "p=2\n",
    "q=3\n",
    "r=8\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Group theory input\n",
    "# -----------------------------------------------------------------\n",
    "##########################################################################################################\n",
    "\n",
    "# The Deck group of the surface\n",
    "# - A free group of rank 3:\n",
    "F = FreeGroup(3)\n",
    "F.inject_variables()\n",
    "\n",
    "# - Deck group\n",
    "#   Its presentation was found by M. Conder and is available at: \n",
    "#   https://www.math.auckland.ac.nz/~conder/TriangleGroupQuotients101.txt\n",
    "#   The group appears as T17.2 in Conder's list\n",
    "\n",
    "G = F / (x0^2, x1^3, x2^8, x0 * x1 * x2, x2^2 * x1 * x0 * x2^2 * x1 * x0 * x2 * x1^(-1) * x2^(-1) * x0 * x2 * x1^-1 * x2^-1 * x0)\n",
    "\n",
    "# - The list of characters of G:\n",
    "characters = G.gap().Irr()\n",
    "\n",
    "# - Printing the orders of the generators in the group G. If these are p, q and r respectively,\n",
    "#    then this implies the corresponding subgroup of T(p,q,r) has no torsion\n",
    "print(\"\\nOrders of the generators of G:\")\n",
    "print(G(x0).order())\n",
    "print(G(x1).order())\n",
    "print(G(x2).order())\n",
    "\n",
    "# - Printing the genus\n",
    "genus = 1 + (1-1/p-1/q-1/r)*G.order()/2\n",
    "print(\"\\nThe genus of the corresponding surface is\", genus)\n",
    "\n",
    "print(\"\\nGAP recognizes the group G as\",G.gap().StructureDescription())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[True,\n",
       " True,\n",
       " True,\n",
       " False,\n",
       " False,\n",
       " True,\n",
       " True,\n",
       " False,\n",
       " False,\n",
       " False,\n",
       " False,\n",
       " True,\n",
       " True,\n",
       " True,\n",
       " True,\n",
       " True,\n",
       " True,\n",
       " True,\n",
       " True]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# - Determine which complex representations associated to the characters \n",
    "#   can be realized as a real representation and which can't.\n",
    "#   This computation is based on Proposition 39 (p. 109) in:\n",
    "#   \"Linear Representations of Finite Groups\" by J.-P. Serre (1977)\n",
    "#   This computation is in a separate cell because it takes a lot of time.\n",
    "is_real = []\n",
    "for m in range(len(characters)):\n",
    "    phi = characters[m]\n",
    "    S = 0\n",
    "    for g in G.gap().List():    \n",
    "        S += (g^2)^phi    \n",
    "    \n",
    "    # If S > 0, then the complex representation can be realized as a real representation\n",
    "    # whose character equals the complex character\n",
    "    if S > 0:\n",
    "        is_real += [True]\n",
    "    # If not, the complex representation gives rise to an irreducible real representation\n",
    "    # whose character equals twice the real part of the complex character\n",
    "    else :\n",
    "        is_real += [False]\n",
    "is_real"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Because of the time it takes to compute it, we feed the output from the previous cell into this cell\n",
    "is_real = [True,\n",
    " True,\n",
    " True,\n",
    " False,\n",
    " False,\n",
    " True,\n",
    " True,\n",
    " False,\n",
    " False,\n",
    " False,\n",
    " False,\n",
    " True,\n",
    " True,\n",
    " True,\n",
    " True,\n",
    " True,\n",
    " True,\n",
    " True,\n",
    " True]\n",
    "\n",
    "# A function that computes the real character of a group element\n",
    "#   Input:\n",
    "#   * g: an element of G, represented as a list\n",
    "#   * m: an natural number between 0 and len(characters)-1\n",
    "def Character(g,m):\n",
    "    phi = characters[m]\n",
    "    elt = G(1)\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            elt = elt * G(x0)\n",
    "        elif g[t] == 2:\n",
    "            elt = elt * G(x1)\n",
    "        elif g[t] == 3:\n",
    "            elt = elt * G(x2)\n",
    "        elif g[t] == -1:\n",
    "            elt = elt * G(x0)^(-1)\n",
    "        elif g[t] == -2:\n",
    "            elt = elt * G(x1)^(-1)\n",
    "        elif g[t] == -3:\n",
    "            elt = elt * G(x2)^(-1)\n",
    "    if is_real[m] == True:\n",
    "        # return the character as a real number as opposed to something that lives in GAP\n",
    "        return CBF(((elt.gap())^phi).sage()).real()\n",
    "    else:\n",
    "        return CBF((2*(elt.gap())^phi).sage()).real()\n",
    "    \n",
    "# Functions to compute the Fuchsian matrix representation\n",
    "# - The counter clockwise rotation of the hyperbolic plane fixing i and of angle theta\n",
    "def rot(theta):\n",
    "    return matrix(RBF,[[cos(-theta/2),-sin(-theta/2)],[sin(-theta/2),cos(-theta/2)]])\n",
    "\n",
    "# - Moving up by distance t along the imaginary axis\n",
    "def up(t):\n",
    "    return matrix(RBF,[[exp(t/2),0],[0,exp(-t/2)]])\n",
    "\n",
    "# - Angles\n",
    "alpha = pi/p\n",
    "beta = pi/q\n",
    "gamma = pi/r\n",
    "    \n",
    "# - Lengths\n",
    "a = RBF(arccosh((cos(alpha)+cos(beta)*cos(gamma))/(sin(beta)*sin(gamma))))\n",
    "b = RBF(arccosh((cos(beta)+cos(alpha)*cos(gamma))/(sin(alpha)*sin(gamma))))\n",
    "c = RBF(arccosh((cos(gamma)+cos(alpha)*cos(beta))/(sin(alpha)*sin(beta))))\n",
    "\n",
    "# - The images of the generators of the triangle group as rotation matrices\n",
    "X = up(b)*rot(2*alpha)*up(-b)\n",
    "Y = rot(gamma)*up(a)*rot(2*beta)*up(-a)*rot(-gamma)\n",
    "Z = rot(2*gamma)\n",
    "\n",
    "# A function that computes the Fuchsian representation, as matrices with coefficients in FIELD\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Fuchsian(g):\n",
    "    M = matrix(RBF,[[1,0],[0,1]])\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            M = M * X\n",
    "        elif g[t] == 2:\n",
    "            M = M * Y\n",
    "        elif g[t] == 3:\n",
    "            M = M * Z\n",
    "        elif g[t] == -1:\n",
    "            M = M * X^(-1)\n",
    "        elif g[t] == -2:\n",
    "            M = M * Y^(-1)\n",
    "        elif g[t] == -3:\n",
    "            M = M * Z^(-1)\n",
    "    return M\n",
    "\n",
    "# A function that computes the trace of an element\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Trace(g):\n",
    "    M = Fuchsian(g)        \n",
    "    return M.trace()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Test function\n",
    "# -----------------------------------------------------------------\n",
    "##########################################################################################################\n",
    "\n",
    "# - The fourth convolution power of the normalized characteristic function of [-d,d]\n",
    "#   i.e. f\n",
    "def f(d,y) :\n",
    "    if (y >= 0) :\n",
    "        y = -y \n",
    "    if (y <= -4*d) : \n",
    "        return 0\n",
    "    elif ((y >= -4*d) and (y <= -2*d)) :\n",
    "        return (1/(12*d)) * (2 + y/(2*d))^3\n",
    "    elif ((y >= -2*d) and (y <= 0)) :\n",
    "        return (4 - 6*(y/(2*d))^2 - 3*(y/(2*d))^3)/(12*d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Contributions to the Selberg trace formula\n",
    "# -----------------------------------------------------------------\n",
    "##########################################################################################################\n",
    "\n",
    "# Error term in the degree 2N-2 Taylor approximation of x/sinh(x/2)\n",
    "def taylor_err(x,N):\n",
    "    return 8*(x/2*pi)^N /(1-1/(2*pi)^2)\n",
    "\n",
    "\n",
    "# A function to compute the integral contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of h\n",
    "# * m: the index of the character\n",
    "def integral_contribution(d,m):\n",
    "    # Size of an interval on which we use the taylor approximation of 1/sinh in \n",
    "    # one of the integrals below\n",
    "    width = 1/(10^10)\n",
    "    \n",
    "    D = QQ(d)\n",
    "    \n",
    "    # Integrate  f'(x)/sinh(x/2)       \n",
    "    # f' has two different definitions on two intervals\n",
    "    # On top of that, near 0, we need to deal with the division by sinh(x/2)\n",
    "    \n",
    "    #Zeroth term: the integral on a small interval near 0\n",
    "    \n",
    "    # -Estimate for the integral of the error in the Taylor approximation of \n",
    "    #  f'(x)/sinh(x/2) on the interval [0,width]\n",
    "    ErrorTerm = width*taylor_err(width,4) * (1/(4*D^3) + 3*width/(32*D^4))    \n",
    "    I = RBF(RIF(-ErrorTerm,ErrorTerm))\n",
    "         \n",
    "    # IntegrateTaylor approximation of f'(x)/sinh(x/2) over the interval [0,width]\n",
    "    I += -CBF.integral(lambda x,_: (2-x^2/12+7*x^4/2880-31*x^6/483840)*(-x)/(32*D^4),0,width)\n",
    "                  \n",
    "    # First term: the integral on the first domain of definition of f'\n",
    "    I += -CBF.integral(lambda x,_: (-x/(4*D^3) + 3*x^2/(32*D^4))*(1/sinh(x/2)),width,2*D)\n",
    "        \n",
    "    # Second term: the integral on the second domain of definition of f'     \n",
    "    I += -CBF.integral(lambda x,_: -(2-x/(2*D))^2/(8*D^2*sinh(x/2)),2*D,4*D)\n",
    "        \n",
    "    # Character([],m) is the complex dimension of the irrep\n",
    "    cst = Character([],m)*(1-1/p-1/q-1/r)\n",
    "    return cst * I \n",
    "\n",
    "# A function to compute the elliptic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "def elliptic_contribution(d,m):\n",
    "    orders = [p,q,r]\n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    for o in range(3):\n",
    "        for t in range(1,orders[o]):\n",
    "            theta = RBF(pi*t/orders[o])\n",
    "            \n",
    "            # Computing the integral:         \n",
    "              \n",
    "            # First term: the integral on the first domain of definition of f\n",
    "            def h(x):\n",
    "                return (4-6*(x/(2*D))^2+3*(x/(2*D))^3)/(12*D)\n",
    "            I = CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),0,2*D)\n",
    "                    \n",
    "            # Second term: the integral on the second domain of definition of f\n",
    "            def h(x):\n",
    "                return (2-x/(2*D))^3/(12*D)                \n",
    "            I += CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),2*D,4*D)\n",
    "            \n",
    "            cst = Character(t*[o+1],m) / orders[o]  \n",
    "            \n",
    "            contrib += cst * I \n",
    "            \n",
    "    return contrib\n",
    "\n",
    "# A function to compute the hyperbolic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "# * prim_hyp_elts: a list of primitive hyperbolic elements\n",
    "# * L: an upper bound for the translation lengths that are included\n",
    "#      NB: for the program to produce sensible output, it is necessary that prim_hyp_elts contains\n",
    "#          all primitive hyperbolics in the group of translation length at most L\n",
    "#          and that the support of the f^ defined above is contained in [-L,L].\n",
    "#          This is not checked in this function.\n",
    "def hyperbolic_contribution(d,m,prim_hyp_elts,L):\n",
    "    \n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    \n",
    "    for g in prim_hyp_elts:\n",
    "        \n",
    "        length = 2*acosh(abs(Trace(g))/2)\n",
    "        t = 1\n",
    "        \n",
    "        while t*length.upper() <= L:      \n",
    "            char = Character(t*g,m)            \n",
    "            \n",
    "            contrib += char*length*f(D,t*length)/(2*sinh(t*length/2))\n",
    "\n",
    "            t += 1\n",
    "    return contrib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by 0.999962500632803 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 1\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 1\n",
      "Real dimension: 1\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000538802865954406 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 2\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 1\n",
      "Real dimension: 1\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00253022531135085 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 3\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 2\n",
      "Real dimension: 2\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0288931977918739 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 4\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 2\n",
      "Real dimension: 4\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00579631721670451 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 5\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 2\n",
      "Real dimension: 4\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00579631721670462 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 6\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "Real dimension: 3\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.239094524898012 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 7\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "Real dimension: 3\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00278104989738253 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 8\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00713241943037067 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 9\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00713241943037067 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 10\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.104020337257375 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 11\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.104020337257375 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 12\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 4\n",
      "Real dimension: 4\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.122584415300515 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 13\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 6\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.425781888897274 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 14\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 6\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0719969899063274 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 15\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 6\n",
      "Real dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.639754396758276 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 16\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 12\n",
      "Real dimension: 12\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.259669499496684 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 17\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 12\n",
      "Real dimension: 12\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.902404898853652 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 18\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 12\n",
      "Real dimension: 12\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.521097874475571 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "Representation number 19\n",
      "-------------------------------------------------------------------------------------\n",
      "Complex dimension: 12\n",
      "Real dimension: 12\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.703047034985548 \n",
      "\n",
      "-------------------------------------------------------------------------------------\n",
      "-------------------------------------------------------------------------------------\n",
      "\n",
      "\n",
      "\n",
      "The surface does not have eigenvalues below 2501/10000\n"
     ]
    }
   ],
   "source": [
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#   V e r i f i c a t i o n\n",
    "# -----------------------------------------------------------------\n",
    "##########################################################################################################\n",
    "\n",
    "# A rational polynomial ring in which we will perform Sturm's method\n",
    "P.<x> = PolynomialRing(QQ)\n",
    "K = 100 # a cut off for the degree of a Taylor approximation we will apply\n",
    "\n",
    "# The output of generate_classes:\n",
    "# The list of conjugacy classes in the (p,q,r) (orientable) triangle group whose\n",
    "# translation length is at most L, all represented by one of their elements.\n",
    "prim_hyp_elts = [[1, 3, 3, 3], \n",
    "                 [1, 3, 3, 3, 3], \n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3], \n",
    "                 [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3], \n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3], \n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], \n",
    "                 [1, 3, 3, 3, 3, 3, 3, 1, 3, 3]]\n",
    "L = 3\n",
    "\n",
    "# The bound below which we want to prove there are no eigenvalues\n",
    "lambda_max = QQ(0.2501)\n",
    "R_max = QQ(RBF(sqrt(lambda_max-1/4)).upper())\n",
    "\n",
    "# The half width of the characteristic function of which we take the 4-fold convolution\n",
    "d = L/4\n",
    "\n",
    "if lambda_max > (pi/d)^2+1/4:\n",
    "    print(\"L is too large, so that f^ is not decreasing on the required interval.\\n\")\n",
    "\n",
    "def fhat(y):\n",
    "    if y< 1/4:\n",
    "        R = i*sqrt(1/4-y)\n",
    "    else:\n",
    "        R = sqrt(y-1/4)                    \n",
    "\n",
    "    H = (sin(d*R)/(d*R))^4\n",
    "    return H\n",
    "\n",
    "LHS = RBF(fhat(lambda_max))\n",
    "\n",
    "print(\"The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by\",LHS.lower(),\"\\n\")\n",
    "    \n",
    "ident = G(1).gap()\n",
    "\n",
    "# A list of all the irreps that can appear in the first eigenspace and their real dimensions\n",
    "potential_reps = []\n",
    "potential_dims = []\n",
    "\n",
    "for m in range(len(characters)):\n",
    "      \n",
    "    phi = G.gap().Irr()[m]\n",
    "    \n",
    "    print(\"-------------------------------------------------------------------------------------\")\n",
    "    print(\"Representation number\", m+1)\n",
    "    print(\"-------------------------------------------------------------------------------------\")\n",
    "    Cdim = QQ(ident^phi)\n",
    "    if is_real[m] == True:\n",
    "        Rdim = Cdim\n",
    "    else:\n",
    "        Rdim = 2*Cdim\n",
    "    print(\"Complex dimension:\", Cdim)\n",
    "    print(\"Real dimension:\", Rdim)\n",
    "    \n",
    "    # Compute an upper bound for the geometric side of the trace formula:  \n",
    "    RHS = RBF(integral_contribution(d,m))\n",
    "    RHS += RBF(elliptic_contribution(d,m))\n",
    "    RHS += RBF(hyperbolic_contribution(d,m,prim_hyp_elts,L))    \n",
    "\n",
    "    # Subtract f^(i/2) for the trivial representation\n",
    "    if m == 0 :\n",
    "        RHS -= RBF((sinh(d/2)/(d/2))^4)\n",
    "\n",
    "    print(\"The right-hand side in Proposition 3.1 is bounded above by\",RHS.upper(),\"\\n\")\n",
    "\n",
    "    if not LHS > RHS:\n",
    "        # We cannot verify that LHS > RHS in Proposition 3.1, so this irrep could appear in the first eigenspace\n",
    "        potential_reps.append(m)\n",
    "        potential_dims.append(Rdim)\n",
    "\n",
    "print(\"-------------------------------------------------------------------------------------\")\n",
    "print(\"-------------------------------------------------------------------------------------\")\n",
    "print(\"\\n\\n\")\n",
    "if potential_reps == []:\n",
    "    print(\"The surface does not have eigenvalues below\", lambda_max)\n",
    "else:\n",
    "    print(\"The following irreps could not be excluded to have small eigenvalues:\\n\",potential_reps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

